On the Cardinality of Future Worldlines in Discrete Spacetime Structures

We give an analysis over a variation of causal sets where the light cone of an event is represented by finitely branching trees with respect to any given arbitrary dynamics. We argue through basic topological properties of Cantor space that under certain assumptions about the universe, spacetime structure and causation, given any event $x$, the number of all possible future worldlines of $x$ within the many-worlds interpretation is uncountable. However, if all worldlines extending the event $x$ are `eventually deterministic', then the cardinality of the set of future worldlines with respect to $x$ is exactly $\aleph_0$, i.e., countably infinite. We also observe that if there are countably many future worldlines with respect to $x$, then at least one of them must be necessarily `decidable' in the sense that there is an algorithm which determines whether or not any given event belongs to that worldline. We then show that if there are only finitely many worldlines in the future of an event $x$, then they are all decidable. We finally point out the fact that there can be only countably many terminating worldlines.

==> geogebra_javascript.js <==
function ggbOnInit() {}

